Adaptive Smolyak Pseudospectral Approximations

Polynomial approximations of computationally intensive models are central to uncertainty quantification. This paper describes an adaptive method for non-intrusive pseudospectral approximation, based on Smolyak's algorithm with generalized sparse grids. We rigorously analyze and extend the non-adaptive method proposed in [6], and compare it to a common alternative approach for using sparse grids to construct polynomial approximations, direct quadrature. Analysis of direct quadrature shows that O(1) errors are an intrinsic property of some configurations of the method, as a consequence of internal aliasing. We provide precise conditions, based on the chosen polynomial basis and quadrature rules, under which this aliasing error occurs. We then establish theoretical results on the accuracy of Smolyak pseudospectral approximation, and show that the Smolyak approximation avoids internal aliasing and makes far more effective use of sparse function evaluations. These results are applicable to broad choices of quadrature rule and generalized sparse grids. Exploiting this flexibility, we introduce a greedy heuristic for adaptive refinement of the pseudospectral approximation. We numerically demonstrate convergence of the algorithm on the Genz test functions, and illustrate the accuracy and efficiency of the adaptive approach on a realistic chemical kinetics problem.

==> figures/SmolyakCoeff.m <==

pceTerms = [
    0,0;
    0,1;
    0,2;
    0,3;
    0,4;
    0,5;
    0,6;
    0,7;
    1,0;
    1,1;
    1,2;
    1,3;
    2,0;
    2,1;
    3,0;
    3,1;
    4,0];

smolyakCoeff = [
    0;
    0;
    0;
    -1;
    0;
    0;
    0;
    1;
    0;
    1;
    -1;
    1;
    0;
    0;
    -1;
    1;
    1];
X=[];Y=[];
pceTerms = double(pceTerms);
X(1,:) = pceTerms(:,1)'-.5;
X(2,:) = pceTerms(:,1)'-.5;
X(3,:) = pceTerms(:,1)'+.5;
X(4,:) = pceTerms(:,1)'+.5;

Y(1,:) = pceTerms(:,2)'-.5;
Y(2,:) = pceTerms(:,2)'+.5;
Y(3,:) = pceTerms(:,2)'+.5;
Y(4,:) = pceTerms(:,2)'-.5;

figure
patch(X,Y,smolyakCoeff','LineStyle','none');
colorbar

==> figures/plotGlobalIndicator.m <==
close all
clear

%%

try
GenzResultsAdaptive1
GenzResultsAdaptive2
GenzResultsAdaptive3
GenzResultsAdaptive4
GenzResultsAdaptive5
GenzResultsAdaptive6
load adaptiveGPL2.dat

catch
    
end

%% Set up plot vars

plotColors = [228, 26, 28; 55, 126, 184; 77, 175, 74; 152, 78, 163; 255, 127, 0;208 0 110;24 38 176]/255;
plotMarkerStyleLine = '.-';
plotMarkerStyleScatter = '.';
plotMarkerSize = 8;
plotLineWidth = 3;
greyColor = [0.502 0.502 0.502];
font = 'Helvetica';
fontSize = 12;




%% Plot error indicators
figure1 = figure('Color', [1,1,1]);

set(figure1, 'PaperUnits', 'inches');
set(figure1, 'PaperSize', [5.5 4.5]);
set(figure1, 'PaperPositionMode', 'manual');
set(figure1, 'PaperPosition', [0 0 5.5 4.5]);


loglog(GenzResults{1,1}.pattersonAdaptIndicator(:)',GenzResults{1,1}.pattersonAdaptErrorL2(:)','*','Color',plotColors(1,:))
hold on
loglog(GenzResults{1,2}.pattersonAdaptIndicator(:)',GenzResults{1,2}.pattersonAdaptErrorL2(:)','o','Color',plotColors(2,:))
loglog(GenzResults{1,3}.pattersonAdaptIndicator(:)',GenzResults{1,3}.pattersonAdaptErrorL2(:)','s','Color',plotColors(3,:))
loglog(GenzResults{1,4}.pattersonAdaptIndicator(:)',GenzResults{1,4}.pattersonAdaptErrorL2(:)','+','Color',plotColors(4,:))
loglog(GenzResults{1,5}.pattersonAdaptIndicator(:)',GenzResults{1,5}.pattersonAdaptErrorL2(:)','d','Color',plotColors(5,:))
loglog(GenzResults{1,6}.pattersonAdaptIndicator(:)',GenzResults{1,6}.pattersonAdaptErrorL2(:)','v','Color',plotColors(6,:))


   set(gca,'ZColor',greyColor,...
    'YColor',greyColor,...
    'XColor',greyColor,...
    'FontName',font);

loglog(adaptiveGPL2(:,3)', adaptiveGPL2(:,2)', 'p','Color',plotColors(7,:),'MarkerSize',plotMarkerSize)

 leg = legend('Oscillatory','Product Peak','Corner Peak', 'Gaussian','Continuous','Discontinuous','Kinetics');
set(leg,'FontName',font,'TextColor',greyColor,'XColor', greyColor, ... 
    'YColor', greyColor,'FontSize', 8,'Location', 'NorthWest');
  ylabel('Approximate L^2 Error','FontName',font,...
     'Color',greyColor,'FontSize', fontSize)
          xlabel('Global Error Indicator','FontName',font,...
    'Color',greyColor,'FontSize', fontSize)
print -painters -dpdf -r600 GlobalErrorIndicator.pdf


==> figures/polychaosFigures.m <==
%%

close all
clc
%% Set up plot vars

plotColors = [142,31,33;
        36,31,142;
        127,74,151;
        47,134,20;
        208,126,23]/255;
plotMarkerStyle = '.-';
plotLineWidth = .1;
greyColor = [0.502 0.502 0.502];
font = 'Helvetica';

%% One dimensional
figure1 = figure('Color',[1 1 1]);
set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperSize', [4 2]);
set(gcf, 'PaperPositionMode', 'manual');
set(gcf, 'PaperPosition', [0 0 4 2]);

axes1 = axes('Parent',figure1,'ZColor',greyColor,...
    'YColor',[0.502 0.502 0.502],...
    'XColor',[0.502 0.502 0.502],... %'Position',[0.2 0.15 0.7 0.7],...
    'FontName',font);
hold(axes1,'all');

boxPoints = [0 .3; 5 .3; 5 .7; 0 .7];
[x1,x2] = ndgrid(0:8,.5);

xlim([0,8])
ylim([-.2,1.2])
set(gca, 'YTick', [], 'XTick',[0:8])

plot(boxPoints(:,1), boxPoints(:,2), 'k', 'LineWidth',1)
hold on
plot(boxPoints(:,1)/2, (boxPoints(:,2)-.5)/2+.5, 'k--',  'LineWidth',1)
hold on;
box off
scatter1=scatter(reshape(x1,[],1),reshape(x2,[],1),100,greyColor,'.');

   xlabel('Order of x_1 polynomial','FontName',font,...
    'Color',greyColor)
leg = legend('Exact Set', 'Half Exact Set');
set(leg,'FontName',font,'TextColor',greyColor,'XColor', greyColor, ...
    'YColor', greyColor, 'Location', 'SouthEast','Box','off')

print -painters -dpdf -r600 PCE1D.pdf


%% Single block tensor
figure1 = figure('Color',[1 1 1]);
set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperSize', [3 3]);
set(gcf, 'PaperPositionMode', 'manual');
set(gcf, 'PaperPosition', [0 0 3 3]);

axes1 = axes('Parent',figure1,'ZColor',greyColor,...
    'YColor',[0.502 0.502 0.502],...
    'XColor',[0.502 0.502 0.502],...
    'Position',[0.2 0.15 0.7 0.7],...
    'FontName',font);
hold(axes1,'all');

boxPoints = [0 0; 5 0; 5 5; 0 5];
[x1,x2] = ndgrid(0:8,0:8);

xlim([0,8])
ylim([0,8])

plot(boxPoints(:,1), boxPoints(:,2), 'k', 'LineWidth',1)
plot(boxPoints(:,1)/2, boxPoints(:,2)/2,'k--', 'LineWidth',1)
hold on;
box off
scatter1=scatter(reshape(x1,[],1),reshape(x2,[],1),100,greyColor,'.');

   xlabel('Order of x_1 polynomial','FontName',font,...
    'Color',greyColor)
   ylabel('Order of x_2 polynomial','FontName',font,...
    'Color',greyColor)

leg = legend('Exact Set', 'Half Exact Set');
set(leg,'FontName',font,'TextColor',greyColor,'XColor', greyColor, ...
    'YColor', greyColor)

print -painters -dpdf -r600 SingleTensorQuadrature.pdf


%% Linear Iso quadrature
figure1 = figure('Color',[1 1 1]);
set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperSize', [3 3]);
set(gcf, 'PaperPositionMode', 'manual');
set(gcf, 'PaperPosition', [0 0 3 3]);

axes1 = axes('Parent',figure1,'ZColor',greyColor,...
    'YColor',[0.502 0.502 0.502],...
    'XColor',[0.502 0.502 0.502],...
    'Position',[0.2 0.15 0.7 0.7],...
    'FontName',font);
hold(axes1,'all');

boxPoints = [0 0; 7 0; 7,1; 5,1; 5,3; 3,3; 3,5; 1,5;1,7;0,7;0,0];
[x1,x2] = ndgrid(0:8,0:8);

subBox1 = [0,0;7,0;7,1;0,1];
subBox2 = [0,0;5,0;5,3;0,3];
subBox3 = [0,0;3,0;3,5;0,5];
subBox4 = [0,0;1,0;1,7;0,7];

xlim([0,8])
ylim([0,8])

plot(boxPoints(:,1), boxPoints(:,2), 'k','LineWidth',1)
plot(boxPoints(:,1)/2, boxPoints(:,2)/2,'k--', 'LineWidth',1)
%plot(subBox1(:,1), subBox1(:,2), 'k:','LineWidth',1)





hold on;
box off

%plot(subBox2(:,1), subBox2(:,2),'k:','LineWidth',1)
%plot(subBox3(:,1), subBox3(:,2),'k:','LineWidth',1)
%plot(subBox4(:,1), subBox4(:,2), 'k:','LineWidth',1)


scatter1=scatter(reshape(x1,[],1),reshape(x2,[],1),100,greyColor,'.');

   xlabel('Order of x_1 polynomial','FontName',font,...
    'Color',greyColor)
   ylabel('Order of x_2 polynomial','FontName',font,...
    'Color',greyColor)
leg = legend('Exact Set', 'Half Exact Set');
set(leg,'FontName',font,'TextColor',greyColor,'XColor', greyColor, ...
    'YColor', greyColor)
print -painters -dpdf -r600 GaussLinearQuadrature.pdf

%% Exp Iso quadrature
figure1 = figure('Color',[1 1 1]);
set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperSize', [3 3]);
set(gcf, 'PaperPositionMode', 'manual');
set(gcf, 'PaperPosition', [0 0 3 3]);

axes1 = axes('Parent',figure1,'ZColor',greyColor,...
    'YColor',[0.502 0.502 0.502],...
    'XColor',[0.502 0.502 0.502],...
    'Position',[0.2 0.15 0.7 0.7],...
    'FontName',font);
hold(axes1,'all');

boxPoints = [0 0; 7 0; 7,1; 3,1; 3,3;1,3; 1,7;0,7;0,0];
[x1,x2] = ndgrid(0:8,0:8);

subBox1 = [0,0;7,0;7,1;0,1];
subBox2 = [0,0;3,0;3,3;0,3];
subBox3 = [0,0;1,0;1,7;0,7];

xlim([0,8])
ylim([0,8])
%plot(subBox1(:,1), subBox1(:,2), 'k:','LineWidth',1)

hold on;
box off
%plot(subBox2(:,1), subBox2(:,2),'k:','LineWidth',1)
%plot(subBox3(:,1), subBox3(:,2),'k:','LineWidth',1)

plot(boxPoints(:,1), boxPoints(:,2), 'k','LineWidth',1)
plot(boxPoints(:,1)/2, boxPoints(:,2)/2, 'k--','LineWidth',1)

scatter1=scatter(reshape(x1,[],1),reshape(x2,[],1),100,greyColor,'.');

   xlabel('Order of x_1 polynomial','FontName',font,...
    'Color',greyColor)
   ylabel('Order of x_2 polynomial','FontName',font,...
    'Color',greyColor)
leg = legend('Exact Set', 'Half Exact Set');
set(leg,'FontName',font,'TextColor',greyColor,'XColor', greyColor, ...
    'YColor', greyColor)
print -painters -dpdf -r600 GaussExpQuadrature.pdf

%% Exp direct quad quadrature
figure1 = figure('Color',[1 1 1]);
set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperSize', [5 5]);
set(gcf, 'PaperPositionMode', 'manual');
set(gcf, 'PaperPosition', [0 0 5 5]);

axes1 = axes('Parent',figure1,'ZColor',greyColor,...
    'YColor',[0.502 0.502 0.502],...
    'XColor',[0.502 0.502 0.502],...
    'Position',[0.15 0.1 0.75 0.8],...
    'FontName',font);
hold(axes1,'all');

boxPoints = [0,0; 31,0;31,1;15,1;15,3;7,3;7,7;3,7;3,15;3,15;1,15;1,31;0,31;0,0];
boxPointsHalf = (boxPoints/2);
[x1,x2] = ndgrid(0:32,0:32);



xlim([0,32])
ylim([0,32])

plot(boxPoints(:,1), boxPoints(:,2), 'k','LineWidth',1)
hold on;
box off
plot(boxPointsHalf(:,1), boxPointsHalf(:,2), 'k--','LineWidth',1)


scatter1=scatter(reshape(x1,[],1),reshape(x2,[],1),100,greyColor,'.');

specialPoints = [0,4;8,0;8,4];
scatter1=scatter(specialPoints(:,1),specialPoints(:,2),80,'ko');

   xlabel('Order of x_1 polynomial','FontName',font,...
    'Color',greyColor)
   ylabel('Order of x_2 polynomial','FontName',font,...
    'Color',greyColor)
leg = legend('Exact Set', 'Half Exact Set');
set(leg,'FontName',font,'TextColor',greyColor,'XColor', greyColor, ...
    'YColor', greyColor)
print -painters -dpdf -r600 GaussExpDirectQuadrature.pdf

